Advancing Acoustic-to-Word CTC Model with Attention and Mixed-Units

The acoustic-to-word model based on the Connectionist Temporal Classification (CTC) criterion is a natural end-to-end (E2E) system directly targeting word as output unit. Two issues exist in the system: first, the current output of the CTC model relies on the current input and does not account for context weighted inputs. This is the hard alignment issue. Second, the word-based CTC model suffers from the out-of-vocabulary (OOV) issue. This means it can model only frequently occurring words while tagging the remaining words as OOV. Hence, such a model is limited in its capacity in recognizing only a fixed set of frequent words. In this study, we propose addressing these problems using a combination of attention mechanism and mixed-units. In particular, we introduce Attention CTC, Self-Attention CTC, Hybrid CTC, and Mixed-unit CTC. First, we blend attention modeling capabilities directly into the CTC network using Attention CTC and Self-Attention CTC. Second, to alleviate the OOV issue, we present Hybrid CTC which uses a word and letter CTC with shared hidden layers. The Hybrid CTC consults the letter CTC when the word CTC emits an OOV. Then, we propose a much better solution by training a Mixed-unit CTC which decomposes all the OOV words into sequences of frequent words and multi-letter units. Evaluated on a 3400 hours Microsoft Cortana voice assistant task, our final acoustic-to-word solution using attention and mixed-units achieves a relative reduction in word error rate (WER) over the vanilla word CTC by 12.09\%. Such an E2E model without using any language model (LM) or complex decoder also outperforms a traditional context-dependent (CD) phoneme CTC with strong LM and decoder by 6.79% relative.

==> latex2pdf.sh <==
#!/bin/bash

INFILE=$1
VIEWPG=$2
echo $INFILE

#set DVIFILE='echo $INFILE:t | sed s:.tex:."$DVIEXT":g'
BIBFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1/'`
DVIFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.dvi/'`
PDFFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.pdf/'`
PSFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.ps/'`
LOGFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.log/'`
BIBLOGFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.blg/'`
AUXFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.aux/'`

#					  i/p				o/p 	
latex $INFILE		# tex				aux
bibtex $BIBFILE		# aux, bib, bst		blg, bbl
latex $INFILE		# tex, aux, bbl		aux
latex $INFILE		# tex, aux			dvi
echo
echo
echo "Generating dvi->ps->pdf file for $DVIFILE ... "
dvips  $DVIFILE
ps2pdf $PSFILE
#dvipdf $DVIFILE 

# do not delete aux and bbl files. Otherwise you'll get 
# errors like: "LaTeX Warning: Citation `Lamp86' on page 2 undefined on input line 165."
rm $LOGFILE $PSFILE $DVIFILE $BIBLOGFILE
echo "Opening page $VIEWPG in pdf file $PDFFILE using evince ... "
evince --page-label=$VIEWPG   $PDFFILE &

#gv $PDFFILE & # <- This opens the dvi file even though pdf file is given as
#input

#xdvi $DVIFILE
exit 0

